Fringe Analysis of Plane Trees Related to Cutting and Pruning

Rooted plane trees are reduced by four different operations on the fringe. The number of surviving nodes after reducing the tree repeatedly for a fixed number of times is asymptotically analyzed. The four different operations include cutting all or only the leftmost leaves or maximal paths. This generalizes the concept of pruning a tree. The results include exact expressions and asymptotic expansions for the expected value and the variance as well as central limit theorems.

==> anc/conditional_substitution.py <==
def conditional_substitution(expression, pattern, replacement):
    """
    Replace all occurrences of pattern by the result of replacement.

    INPUT:

    - ``expression`` -- a :class:`sage.symbolic.expression.Expression`

    - ``pattern`` -- a :class:`sage.symbolic.expression.Expression`, usually
      containing wildcards.

    - ``replacement`` -- a function. Its argument is a dictionary
      mapping the wildcard occurring in ``pattern`` to the actual
      values.  If it returns ``None``, this occurrence of ``pattern`` is
      not replaced. Otherwise, it is replaced by the output of
      ``replacement``.

    OUTPUT:

    A :class:`sage.symbolic.expression.Expression`.

    EXAMPLES::

        sage: var('x y')
        (x, y)
        sage: w0 = SR.wild(0)
        sage: def r(d):
        ....:    if x not in d[w0].variables():
        ....:        return cos(d[w0])
        sage: conditional_substitution(sin(x^2 + x)+sin(y^2 + y), sin(w0), r)
        cos(y^2 + y) + sin(x^2 + x)

    .. SEEALSO:

        :meth:`sage.symbolic.expression.Expression.match`
    """
    result = expression
    for matched in expression.find(pattern):
        r = replacement(matched.match(pattern))
        if r is not None:
            result = result.subs({matched: r})
    return result


==> anc/factorial_moments_leaves.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Factorial Moments Leaves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from conditional_substitution import conditional_substitution\n",
    "from identities_common import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "var('v u x q')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def custom_sqrt(d):\n",
    "    radicand = d[SR.wild(0)].factor()\n",
    "    new_radicand = 1\n",
    "    extracted = 1\n",
    "    for operand in radicand.operands():\n",
    "        if operand == 1/(u^2*x-1)^2:\n",
    "            extracted *= 1/(1-u^2*x)\n",
    "        elif operand == 1/(u^2*x-1)^4:\n",
    "            extracted *= 1/(1-u^2*x)^2\n",
    "        elif operand == 1/(u-1)^2:\n",
    "            extracted *= 1/(1-u)\n",
    "        elif operand == (u-1)^2:\n",
    "            extracted *= (1-u)\n",
    "        elif operand == 1/(u*x-1)^2:\n",
    "            extracted *= 1/(1-u*x)\n",
    "        else:\n",
    "            new_radicand *= operand\n",
    "    return extracted*sqrt(new_radicand)\n",
    "def use_custom_sqrt(expression):\n",
    "    return conditional_substitution(expression, pow(SR.wild(0), 1/2), custom_sqrt)\n",
    "\n",
    "ux_rules = {\n",
    "    ((u^2*x^2-2*u*x+1)*(u^2-2*u+1)/(u^2*x - 1)^2)^(j/2):  ((1-u)*(1-u*x)/(1-u^2*x))^j\n",
    "    for j in srange(-25, 26, 2)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "a = u*(1-u*x)^2/(1-u^2*x)^2\n",
    "b = u*x*(1-u)^2/(1-u^2*x)^2\n",
    "c = (1-u^2*x)/(1-u*x)/(1+u)\n",
    "Delta = (1-u)*(1-u*x)/(1-u^2*x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "assert Delta^2 == 1- (2*(a+b)) + (a-b)^2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## All Vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "alpha_plus_beta = (a+b - (a-b)^2)/Delta^2\n",
    "alpha_minus_beta = (a-b)/Delta\n",
    "alpha = ((alpha_plus_beta + alpha_minus_beta)/2).factor()\n",
    "beta = ((alpha_plus_beta-alpha_minus_beta)/2).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(alpha)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(beta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "identity_X = T(a*(1+q), b*(1+q)) - (Delta*(1/Delta-1-(alpha-beta))/2  + Delta*T(alpha*q, beta*q))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assert use_custom_sqrt(identity_X).is_zero()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def GX_factorial_moment_Narayana(d):\n",
    "    return (c*Delta * d.factorial()*alpha^d*NP(d-1, beta/alpha)).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "GX = c*T(a*v, b*v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def GX_factorial_moment_direct(d):\n",
    "    return GX.diff(v, d).subs(v=1).factor().subs(ux_rules).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assert all((GX_factorial_moment_direct(_) - GX_factorial_moment_Narayana(_)).is_zero() for _ in srange(1, 10))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Leaves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "alpha_plus_beta_prime = (b + a*b - b^2)/Delta^2\n",
    "alpha_minus_beta_prime = -b/Delta\n",
    "alpha_prime = ((alpha_plus_beta_prime + alpha_minus_beta_prime)/2).factor()\n",
    "beta_prime = ((alpha_plus_beta_prime - alpha_minus_beta_prime)/2).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(alpha_prime)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(beta_prime)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "identity_L = T(a, b*(1+q)) - ((1-Delta-(a-b))/2 + Delta * T(alpha_prime*q, beta_prime*q))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assert use_custom_sqrt(identity_L).is_zero()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def GL_factorial_moment_Narayana(d):\n",
    "    return (c*Delta * d.factorial()*alpha_prime^d*NP(d-1, beta_prime/alpha_prime)).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "GL = c*T(a, b*v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def GL_factorial_moment_direct(d):\n",
    "    return GL.diff(v, d).subs(v=1).factor().subs(ux_rules).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assert all((GL_factorial_moment_direct(d) - GL_factorial_moment_Narayana(d)).is_zero() for d in srange(1, 10))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.5",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/factorial_moments_old_paths.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from conditional_substitution import conditional_substitution\n",
    "from identities_common import *\n",
    "\n",
    "R.<u, x, q, v> = ZZ[]\n",
    "Z = polygen(R, 'Z')\n",
    "K = R.fraction_field()\n",
    "a = u*(1-u*x)/(1+u)/(1-u^2*x)\n",
    "b = u^2*x * (1-u)^2 / (1+u)^2 / (1-u^2*x)^2\n",
    "Delta = (1-u)/(1+u)\n",
    "delta_square = (1-x)/(1-u^2*x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "R1.<delta> = K.extension(Z^2 - delta_square, 'delta')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "branch_rules = {\n",
    "    (SR((u^2-2*u+1)/(SR(u)+1)^2))^(j/2): ((1-u)/(1+u))^j for j in srange(-21, 22, 2)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "assert Delta^2 == (1-2*a)^2-4*b"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## All Vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "c0 = Delta^2\n",
    "c1 = (2*a-4*a^2 + 4*b)\n",
    "c2 = 4*a^2-4*b\n",
    "assert (1-2*a*(1+q))^2 - 4*b*(1+q)^2 == (c0 -2*q*c1+c2*q^2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "c2_Delta_root = 2*u/(1-u)*delta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assert c2_Delta_root^2 == c2/Delta^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "alpha_minus_beta = c2_Delta_root"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "alpha_plus_beta = (c1/Delta^2).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "alpha = (alpha_plus_beta + alpha_minus_beta)/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "beta = (alpha_plus_beta - alpha_minus_beta)/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "alpha_S = SR(alpha.lift()).subs(delta=sqrt(SR(delta_square)))\n",
    "beta_S =  SR(beta.lift()).subs(delta=sqrt(SR(delta_square)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "identity_all = -L(SR(a)*(1+q), b*(1+q)^2)  + Delta*(1/Delta-1+q*(alpha_S-beta_S))/2 + Delta*T(alpha_S*q, beta_S*q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def custom_sqrt(d):\n",
    "    radicand = d[SR.wild(0)].factor()\n",
    "    new_radicand = 1\n",
    "    extracted = 1\n",
    "    for operand in radicand.operands():\n",
    "        if operand == 1/(u^2*x-1)^2:\n",
    "            extracted *= 1/(1-u^2*x)\n",
    "        elif operand == 1/(u^2*x-1)^4:\n",
    "            extracted *= 1/(1-u^2*x)^2\n",
    "        elif operand == 1/(u-1)^2:\n",
    "            extracted *= 1/(1-u)\n",
    "        elif operand == (u-1)^2:\n",
    "            extracted *= (1-u)\n",
    "        elif operand == 1/(1+u)^2:\n",
    "            extracted *= 1/(1+u)\n",
    "        elif operand == 1/(u*x-1)^2:\n",
    "            extracted *= 1/(1-u*x)\n",
    "        else:\n",
    "            new_radicand *= operand\n",
    "    return extracted*sqrt(new_radicand)\n",
    "def use_custom_sqrt(expression):\n",
    "    return conditional_substitution(expression, pow(SR.wild(0), 1/2), custom_sqrt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assert use_custom_sqrt(identity_all).factor() == 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def G_factorial_moment_Narayana(d):\n",
    "    return K((Delta * d.factorial()*alpha^d*NP(d-1, beta/alpha)).lift()).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "G = L(SR(a*v), b*v^2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def G_factorial_moment(d):\n",
    "    return G.diff(v, d).subs(v=1).factor().subs(branch_rules).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(G_factorial_moment(1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assert all((G_factorial_moment(d)-G_factorial_moment_Narayana(d)).is_zero() for d in srange(2, 10))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(SR(G_factorial_moment_Narayana(2)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "[factor(_) for _ in alpha]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show([factor(_) for _ in beta/alpha])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "var('d, r')\n",
    "SR_rd = SR.subring(accepting_variables=(r,d))\n",
    "A.<Z> = AsymptoticRing('Z^QQ*log(Z)^QQ', SR_rd)\n",
    "An.<n> = AsymptoticRing('QQ^n*n^QQ', SR_rd)\n",
    "catalan_shifted_asy = asymptotic_expansions.Binomial_kn_over_n(n, k=2, precision=4).subs(n=n-1) / n\n",
    "catalan_shifted_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def upsilon(z):\n",
    "    return (1 - sqrt(1 - 4*z))/(2*z) - 1\n",
    "z_asy = 1/4*(1-Z^-1)\n",
    "u_asy = upsilon(z_asy)+O(Z^-3); u_asy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "x_asy = u_asy^r; x_asy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def to_asy(expr):\n",
    "    return fast_callable(SR(expr), vars=[u, x])(u_asy, x_asy)\n",
    "def to_asy_with_delta(expr):\n",
    "    return fast_callable(SR(expr.lift()), vars=[u, x, delta])(u_asy, x_asy, delta_asy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "delta_asy = sqrt(to_asy(delta_square).map_coefficients(factor))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "Delta_asy = to_asy(Delta)\n",
    "alpha_asy = to_asy_with_delta(alpha)\n",
    "beta_asy = to_asy_with_delta(beta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def N0(d):\n",
    "    return factorial(2*d-2)/(factorial(d)*factorial(d-1))\n",
    "def N1(d):\n",
    "    return factorial(2*d-2)/(factorial(d-1)*factorial(d-1))/2\n",
    "def N2(d):\n",
    "    return (d-2)*factorial(2*d-4)/(factorial(d-2)^2)\n",
    "def NP_asy(d, expr):\n",
    "    difference = expr - 1\n",
    "    return N0(d) + N1(d)*difference + 1/2 * N2(d)*difference^2 + O(difference^3)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "factorial_moment_expansion = Delta_asy * SR_rd(d).factorial()*alpha_asy^d*NP_asy(d-1, beta_asy/alpha_asy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "factorial_moment_asy = factorial_moment_expansion._singularity_analysis_(n, zeta=1/4, precision=2) / catalan_shifted_asy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "factorial_moment_asy = factorial_moment_asy.map_coefficients(lambda ex: ex.subs({\n",
    "            gamma(d-1/2): factorial(2*d-2)/factorial(d-1) * sqrt(pi) * 2^(2-2*d),\n",
    "            gamma(d-3/2): factorial(2*d-4)/factorial(d-2) * sqrt(pi) * 2^(4-2*d),\n",
    "            gamma(d-1): factorial(d-2),\n",
    "        }).subs({\n",
    "            factorial(d): d*(d-1)*(d-2)*factorial(d-3),\n",
    "            factorial(d-1): (d-1)*(d-2)*factorial(d-3),\n",
    "            factorial(d-2): (d-2)*factorial(d-3),\n",
    "            factorial(2*d-2): (2*d-2)*(2*d-3)*(2*d-4)*(2*d-5)*factorial(2*d-6),\n",
    "            factorial(2*d-4): (2*d-4)*(2*d-5)*factorial(2*d-6),\n",
    "        }).factor())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(factorial_moment_asy + O(n^(d-1)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## Other Vertices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "alpha_plus_beta_prime = (2*a-4*a^2)/Delta^2\n",
    "alpha_minus_beta_prime = 2*a/Delta\n",
    "alpha_prime = ((alpha_plus_beta_prime + alpha_minus_beta_prime)/2).factor()\n",
    "beta_prime = ((alpha_plus_beta_prime - alpha_minus_beta_prime)/2).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(alpha_prime)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(beta_prime)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "identity_other = - L(a*(1+SR(q)), b) + Delta*(1/Delta -1 + (alpha_prime-beta_prime)*q)/2 \\\n",
    "    + Delta*T(alpha_prime*SR(q), beta_prime*q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assert use_custom_sqrt(identity_other).is_zero()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.5",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/identities_common.py <==
from sage.functions.other import binomial, sqrt

def Narayana(n, k):
    return binomial(n, k-1)*binomial(n, k)/n

def NP(n, x):
    if n == 0:
        return x
    else:
        return sum(Narayana(n, k)*x ** k for k in range(1, n+1))

def T(z, t):
    return (1 - (z-t) - sqrt(1-2*(z+t)+(z-t) ** 2))/2

def L(z, w):
    return (1 - sqrt(1 - 4*z - 4*w + 4*z**2))/2


==> anc/old_paths.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "var('z u t s v w')\n",
    "var('r d', domain='integer')\n",
    "SR_rd = SR.subring(accepting_variables=(r,d))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "A.<n> = AsymptoticRing('QQ^n * n^QQ * log(n)^QQ', SR_rd)\n",
    "A_func.<Z> = AsymptoticRing('Z^QQ * log(Z)^QQ', SR_rd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "catalan_shifted_asy = asymptotic_expansions.Binomial_kn_over_n(n, k=2, precision=6).subs(n=n-1) / n\n",
    "catalan_shifted_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "solve(z == u/(1+u)^2, u)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def upsilon(z):\n",
    "    return (1 - sqrt(1 - 4*z))/(2*z) - 1\n",
    "\n",
    "def L(z,w):\n",
    "    return (1 - sqrt(1 - 4*z - 4*w + 4*z^2))/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "z_asy = 1/4*(1-Z^-1)\n",
    "u_asy = upsilon(z_asy)+O(Z^-3); u_asy"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## expected tree size after $r$ reductions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "u_rules = {\n",
    "    1/sqrt((u^2 - 2*u +1)/(u + 1)^2): (1 + u)/(1 - u),\n",
    "    ((u^2 - 2*u + 1)/(u + 1)^2)^(-3/2): (1 + u)^3/(1 - u)^3\n",
    "    \n",
    "}\n",
    "\n",
    "p_5_3_a = u*(1-u^(r+1))/(1+u)/(1-u^(r+2))\n",
    "p_5_3_b = u^(r+2) * (1-u)^2 / (1+u)^2 / (1-u^(r+2))^2\n",
    "G_r_OP = L(p_5_3_a*v, p_5_3_b*v^2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation = G_r_OP.diff(v,1).subs(v=1).factor().subs(u_rules)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_expansion = fast_callable(expectation, vars=[u, r])(u_asy, r)\n",
    "expectation_expansion = expectation_expansion.map_coefficients(factor)\n",
    "expectation_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_asy = expectation_expansion._singularity_analysis_(n, zeta=1/4, precision=5) / catalan_shifted_asy\n",
    "expectation_asy = expectation_asy.map_coefficients(factor)\n",
    "expectation_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_2 = G_r_OP.diff(v, 2).subs(v=1).factor().subs(u_rules)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_2.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_2_expansion = fast_callable(fmoment_2, vars=[u, r])(u_asy, r)\n",
    "fmoment_2_expansion = fmoment_2_expansion.map_coefficients(factor)\n",
    "fmoment_2_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_2_asy = fmoment_2_expansion._singularity_analysis_(n, zeta=1/4, precision=5) / catalan_shifted_asy\n",
    "fmoment_2_asy = fmoment_2_asy.map_coefficients(factor)\n",
    "fmoment_2_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "variance_asy = fmoment_2_asy + expectation_asy - expectation_asy^2\n",
    "variance_asy = variance_asy.map_coefficients(factor)\n",
    "variance_asy.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Proposition 5.7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "u_r_rules = {u^(r+2): u^2*x,\n",
    "             u^(r+1): u*x}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "((1-2*p_5_3_a)^2 - 4*p_5_3_b).subs(u_r_rules).factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "alpha_plus_beta = ((2*p_5_3_a - 4*p_5_3_a^2)/((1-2*p_5_3_a)^2 - 4*p_5_3_b)).subs(u_r_rules).factor(); alpha_plus_beta.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "alpha_minus_beta = (1+u)/(1-u)*(2*p_5_3_a).subs(u_r_rules).factor(); alpha_minus_beta.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "alpha = ((alpha_plus_beta + alpha_minus_beta)/2).factor(); alpha"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "beta = ((alpha_plus_beta - alpha_minus_beta)/2).factor(); beta.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "beta/alpha"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "((alpha+beta)/2).factor()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### just inner nodes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_inner = L(z*v, w).diff(v, 1).subs(\n",
    "    {v: 1, \n",
    "     z: p_5_3_a,\n",
    "     w: p_5_3_b}).factor().subs(u_rules).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    " - (u^(r + 2) + 1)*(u^(r + 1) - 1)*u/((u + 1)*(u^(r + 2) - 1)^2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_inner_expansion = fast_callable(expectation_inner, vars=(u, r))(u_asy,r)\n",
    "expectation_inner_expansion = expectation_inner_expansion.map_coefficients(factor)\n",
    "expectation_inner_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_inner_asy = expectation_inner_expansion._singularity_analysis_(n, zeta=1/4, precision=5) / catalan_shifted_asy\n",
    "expectation_inner_asy = expectation_inner_asy.map_coefficients(lambda ex: ex.factor())\n",
    "expectation_inner_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_2_inner = L(z*v, w).diff(v, 2).subs(\n",
    "    {v: 1, \n",
    "     z: p_5_3_a,\n",
    "     w: p_5_3_b}).factor().subs(u_rules).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_2_inner_expansion = fast_callable(fmoment_2_inner, vars=(u, r))(u_asy, r)\n",
    "fmoment_2_inner_expansion = fmoment_2_inner_expansion.map_coefficients(factor)\n",
    "fmoment_2_inner_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_2_inner_asy = fmoment_2_inner_expansion._singularity_analysis_(n, zeta=1/4, precision=5) / catalan_shifted_asy\n",
    "fmoment_2_inner_asy = fmoment_2_inner_asy.map_coefficients(lambda ex: ex.factor())\n",
    "fmoment_2_inner_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "variance_inner_asy = fmoment_2_inner_asy + expectation_inner_asy - expectation_inner_asy^2\n",
    "variance_inner_asy = variance_inner_asy.map_coefficients(lambda ex: ex.factor())\n",
    "variance_inner_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def N0(d):\n",
    "    return factorial(2*d-2)/(factorial(d)*factorial(d-1))\n",
    "def N1(d):\n",
    "    return factorial(2*d-2)/(factorial(d-1)*factorial(d-1))/2\n",
    "def N2(d):\n",
    "    return (d-2)*factorial(2*d-4)/(factorial(d-2)^2)\n",
    "def NP(d, expr):\n",
    "    difference = expr - 1\n",
    "    return N0(d) + N1(d)*difference + 1/2 * N2(d)*difference^2 + O(difference^3)\n",
    "\n",
    "fmoment_d_inner = (1-u_asy^(r+1))^d * u_asy^d * 2^d * factorial(d)/ (1-u_asy)^(d-1) / (1+u_asy) / (1-u_asy^(r+2))^(2*d) * NP(d, u_asy^(r+2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_d_inner"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "\n",
    "fmoment_d_inner_asy = (fmoment_d_inner + O(Z^(d-3/2)))._singularity_analysis_(n, zeta=1/4, precision=2) / catalan_shifted_asy\n",
    "fmoment_d_inner_asy = fmoment_d_inner_asy.map_coefficients(lambda ex: ex.subs({\n",
    "            gamma(d-1/2): factorial(2*d-2)/factorial(d-1) * sqrt(pi) * 2^(2-2*d),\n",
    "            gamma(d-3/2): factorial(2*d-4)/factorial(d-2) * sqrt(pi) * 2^(4-2*d)\n",
    "        }).subs({\n",
    "            factorial(d): d*(d-1)*(d-2)*factorial(d-3),\n",
    "            factorial(d-1): (d-1)*(d-2)*factorial(d-3),\n",
    "            factorial(d-2): (d-2)*factorial(d-3),\n",
    "            factorial(2*d-2): (2*d-2)*(2*d-3)*factorial(2*d-4)\n",
    "        }).factor())\n",
    "fmoment_d_inner_asy.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### just leaves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_leaves = L(z, w*v).diff(v, 1).subs(\n",
    "    {v:1, \n",
    "     z: p_5_3_a, \n",
    "     w: p_5_3_b}).factor().subs(u_rules).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_leaves_expansion = fast_callable(expectation_leaves,\n",
    "                                             vars=(u, r))(u_asy,r)\n",
    "expectation_leaves_expansion = expectation_leaves_expansion.map_coefficients(factor)\n",
    "expectation_leaves_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_leaves_asy = expectation_leaves_expansion._singularity_analysis_(n, zeta=1/4, precision=5) / catalan_shifted_asy\n",
    "expectation_leaves_asy = expectation_leaves_asy.map_coefficients(factor)\n",
    "expectation_leaves_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_2_leaves = L(z, w*v).diff(v, 2).subs(\n",
    "    {v:1, \n",
    "     z: p_5_3_a, \n",
    "     w: p_5_3_b}).factor().subs(u_rules).factor(); fmoment_2_leaves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_2_leaves_expansion = fast_callable(fmoment_2_leaves, vars=(u, r))(u_asy, r)\n",
    "fmoment_2_leaves_expansion = fmoment_2_leaves_expansion.map_coefficients(Expression.factor)\n",
    "fmoment_2_leaves_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_2_leaves_asy = fmoment_2_leaves_expansion._singularity_analysis_(n, zeta=1/4, precision=3) / catalan_shifted_asy\n",
    "fmoment_2_leaves_asy = fmoment_2_leaves_asy.map_coefficients(factor)\n",
    "fmoment_2_leaves_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "variance_leaves_asy = fmoment_2_leaves_asy + expectation_leaves_asy - expectation_leaves_asy^2\n",
    "variance_leaves_asy = variance_leaves_asy.map_coefficients(factor)\n",
    "variance_leaves_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_d_leaves = factorial(2*d-2)/factorial(d-1) * (1-u_asy)/(1+u_asy) * u_asy^(r*d+2*d) / (1 - u_asy^(r+2))^(2*d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_d_leaves.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_d_leaves_expansion = (fmoment_d_leaves + O(Z^(d-3/2))).map_coefficients(Expression.factor)\n",
    "fmoment_d_leaves_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fmoment_d_leaves_asy = fmoment_d_leaves_expansion._singularity_analysis_(n, zeta=1/4, precision=2) / catalan_shifted_asy\n",
    "fmoment_d_leaves_asy = fmoment_d_leaves_asy.map_coefficients(lambda ex: ex.subs({\n",
    "            gamma(d-1/2): factorial(2*d-2)/factorial(d-1) * sqrt(pi) * 2^(2-2*d),\n",
    "            gamma(d-3/2): factorial(2*d-4)/factorial(d-2) * sqrt(pi) * 2^(4-2*d)\n",
    "        }).subs({\n",
    "            factorial(d-1): (d-1)*factorial(d-2),\n",
    "            factorial(2*d-2): (2*d-2)*(2*d-3)*factorial(2*d-4)\n",
    "        }).factor())\n",
    "fmoment_d_leaves_asy.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### consistency check"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(expectation_leaves_asy * 2 + expectation_inner_asy).map_coefficients(Expression.canonicalize_radical).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assert (expectation_leaves_asy * 2 + expectation_inner_asy).exact_part() == expectation_asy.exact_part()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## sum of old leaves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "mellin(s) = gamma(s) * zeta(s-1) * (zeta(s) - 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "mellin_expansion_f = sum((mellin(s) * t^-s).residue(s==p) for p in [2,1,0,-1, -2, -4])\n",
    "mellin_expansion_f.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "t_asy = -log(u_asy); t_asy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "mellin_expansion = (1-u_asy)/(1+u_asy) * (fast_callable(mellin_expansion_f, vars=[t])(t_asy) + O(t_asy^4))\n",
    "mellin_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_sumleaves_asy = mellin_expansion._singularity_analysis_(n, zeta=1/4, precision=5) / catalan_shifted_asy\n",
    "expectation_sumleaves_asy = expectation_sumleaves_asy.map_coefficients(factor)\n",
    "expectation_sumleaves_asy.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### numerical comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "ll = ((1-u)/(1+u) * sum(u^(j+2)/(1-u^(j+2))^2 for j in srange(0, 50))).subs(u=upsilon(z)).taylor(z, 0, 50).list()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "list_plot([ll[j]/catalan_number(j-1) if j!= 0 else 0 for j in srange(0, len(ll))]) + plot((zeta(2)-1)*x - pi^2/36 - 1/12, (x, 0, 50), color='red')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.5",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/treereductions.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "var('z t u v alpha')\n",
    "var('r d', domain='integer')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "SR_restr = SR.subring(accepting_variables=(r, alpha, d))\n",
    "SCR = SR.subring(no_variables=True)\n",
    "A.<n> = AsymptoticRing('QQ^n * n^QQ', SCR)\n",
    "A_func.<Z> = AsymptoticRing('Z^QQ * log(Z)^QQ', SR_restr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def T(z,t):\n",
    "    return 1/2 * (1 - (z-t) - sqrt(1 - 2*(z+t) + (z-t)^2))\n",
    "\n",
    "def upsilon(z):\n",
    "    return (1 - sqrt(1 - 4*z))/(2*z) - 1\n",
    "\n",
    "def chi(k):\n",
    "    return 2*pi*I*k/log(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "T(z,t).taylor((z, 0), (t, 0), 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(T(z, z*t).diff(t).subs(t=1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(T(z, z*t).diff(t, t).subs(t=1).factor())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "catalan_shifted_asy = asymptotic_expansions.Binomial_kn_over_n(n, k=2, precision=6).subs(n=n-1)/n\n",
    "catalan_shifted_asy.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## Cutting of Leaves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def G_r(u, v):\n",
    "    return (1 - u^(r+2))/((1 - u^(r+1))*(1 + u)) * \\\n",
    "            T(u*(1-u^(r+1))^2/(1 - u^(r+2))^2 * v, u^(r+1)*(1-u)^2/(1 - u^(r+2))^2 *v)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Expansion of generating function at $z = 1/4$ in $z^-1$ (read $Z = (1-4z)^{-1}$):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "z_asy = 1/4*(1-Z^-1)\n",
    "u_asy = upsilon(z_asy)+O(Z^-3); u_asy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "u_asy_r = u_asy^r; u_asy_r"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(1-u_asy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "r_rules = {1/sqrt((r^2+2*r+1)/(r+2)^2): (r+2)/(r+1),\n",
    "          ((r^2+2*r+1)/(r+2)^2)^(-3/2): ((r+2)/(r+1))^3}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L_expectation_expansion = fast_callable(G_r(u,v).diff(v,1)(v=1), vars=(u, r))(u_asy, r)\n",
    "L_expectation_expansion = L_expectation_expansion.map_coefficients(lambda ex: ex.factor().subs(r_rules))\n",
    "L_expectation_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L_expectation_asy = L_expectation_expansion._singularity_analysis_(n, zeta=1/4, precision=5) / catalan_shifted_asy\n",
    "L_expectation_asy = L_expectation_asy.map_coefficients(factor)\n",
    "L_expectation_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L_fmoment2_expansion = fast_callable(G_r(u,v).diff(v, 2)(v=1), vars=(u, r))(u_asy, r)\n",
    "L_fmoment2_expansion = L_fmoment2_expansion.map_coefficients(lambda ex: ex.factor().subs(r_rules))\n",
    "L_fmoment2_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L_fmoment2_asy = L_fmoment2_expansion._singularity_analysis_(n, zeta=1/4, precision=5) / catalan_shifted_asy\n",
    "L_fmoment2_asy = L_fmoment2_asy.map_coefficients(factor)\n",
    "L_fmoment2_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L_variance_asy = L_fmoment2_asy + L_expectation_asy - L_expectation_asy^2\n",
    "L_variance_asy = L_variance_asy.map_coefficients(factor)\n",
    "L_variance_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# first three derivatives of N_{d-1}(1)\n",
    "def N0(d):\n",
    "    return factorial(2*d-2)/(factorial(d)*factorial(d-1))\n",
    "def N1(d):\n",
    "    return factorial(2*d-2)/(factorial(d-1)*factorial(d-1))/2\n",
    "def N2(d):\n",
    "    return (d-2)*factorial(2*d-4)/(factorial(d-2)^2)\n",
    "def NP(d, expr):\n",
    "    difference = expr - 1\n",
    "    return N0(d) + N1(d)*difference + 1/2 * N2(d)*difference^2 + O(difference^3)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L_fmoment = u_asy^d * factorial(d) / (1+u_asy) / (1 - u_asy_r * u_asy)^d / (1 - u_asy)^(d-1) * NP(d, u_asy_r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L_fmoment_asy = L_fmoment._singularity_analysis_(n, zeta=1/4, precision=2) / catalan_shifted_asy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L_fmoment_asy = L_fmoment_asy.map_coefficients(\n",
    "    lambda expression:\n",
    "        expression.subs({\n",
    "            gamma(d-1/2): factorial(2*d-2)/factorial(d-1) * sqrt(pi) * 2^(2-2*d),\n",
    "            gamma(d-3/2): factorial(2*d-4)/factorial(d-2) * sqrt(pi) * 2^(4-2*d)\n",
    "        }).subs({\n",
    "            factorial(d): d*(d-1)*factorial(d-2),\n",
    "            factorial(d-1): (d-1)*factorial(d-2),\n",
    "            factorial(2*d-2): (2*d-2)*(2*d-3)*factorial(2*d-4)\n",
    "        }).factor()\n",
    ").map_coefficients(factor)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "show(L_fmoment_asy)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Cutting Paths"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## Counting total number of paths"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "var('s t alpha chi_k')\n",
    "var('k l', domain='integer')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "sum((binomial(l+s-1, l) * 1/(2^(s+l) - 1)), l, 1, 3).series(s==-1, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "gamma(s).series(s==-1, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(s / (2^(s+1) - 1)).series(s==-1, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "mellin_expansion = (alpha - 1) * t^-1 + (gamma(s) * zeta(s) * (s / (2^(s+1) - 1)) * t^-s).residue(s==-1).expand(); mellin_expansion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "mellin_expansion = (alpha - 1) * t^-1 + (gamma(s) * zeta(s) * (s / (2^(s+1) - 1)) * t^-s).residue(s==-1).expand()\n",
    "mellin_expansion_in_z = fast_callable(mellin_expansion, vars=[alpha, t])(alpha, -log(u_asy))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "extra_factor =  (1 - sqrt(1-4*z_asy))/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "mellin_expansion_P = mellin_expansion_in_z * extra_factor +  O(Z^(-3/4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "mellin_expansion_P.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "coefficient_growth = mellin_expansion_P._singularity_analysis_(n, zeta=1/4, precision=3) / catalan_shifted_asy\n",
    "coefficient_growth = coefficient_growth.map_coefficients(factor)\n",
    "coefficient_growth.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "error = t^(3/2)\n",
    "error_translated = (fast_callable(error, vars=['t'])(-log(u_asy))* extra_factor)._singularity_analysis_(n, zeta=1/4, precision=0)\n",
    "(error_translated / catalan_shifted_asy).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(sum((binomial(l+s-1, l) * 1/(2^(s+l) - 1)), l, 1, 3)*zeta(s)*gamma(s)).residue(s==-1+chi(k)).factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fluc_contribution = fast_callable((s / (2^(s+1) - 1) * zeta(s) * gamma(s) * t^-s).residue(s==-1+chi(k)),\n",
    "                                  vars=[t, k])(-log(u_asy), k)*extra_factor + O(Z^(-3/4 + chi(k)/2))\n",
    "fluc_contribution.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fluc_asy = fluc_contribution._singularity_analysis_(n, zeta=1/4, precision=1) / catalan_shifted_asy\n",
    "fluc_asy = fluc_asy.map_coefficients(factor)\n",
    "fluc_asy.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "### Numerical verification"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "alpha_num = sum(1/(2^k - 1) for k in srange(1, 100))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def exact_coef(n):\n",
    "    return sum((\n",
    "        binomial(2*n-2, n-1-l*(2^r-1))\n",
    "        - binomial(2*n-2, n-1-l*2^r)\n",
    "        - binomial(2*n-2, n-2-l*(2^r-1))\n",
    "        + binomial(2*n-2, n-2-l*2^r)\n",
    "        for l in srange(0, n) for r in srange(1, ceil(log(n+1))+1))\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "time coeffs = [exact_coef(k)/catalan_number(k-1) if k > 0 else 0 for k in range(500)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "list_plot(coeffs) + plot(x*(alpha_num-1), (x, 1, 500), color='red')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "list_plot([coeffs[k] - k*(alpha_num-1) for k in srange(1, 300)]) + plot(1/6*log(x,4), (x, 0.1, 300), color='red')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "abs_const = - 1/12*(euler_gamma + 4*alpha_num*log(2) - 3*log(2) + 24*zetaderiv(1, -1) + 2)/log(2)\n",
    "abs_const.n()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "list_plot([coeffs[k] - k*(alpha_num-1) - log(k,4)/6 - abs_const.n() for k in srange(1, 500)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def delta(x):\n",
    "    return sum((4*sqrt(pi)*(chi(k) - 1)*gamma(chi(k) - 1)*zeta(chi(k) - 1)/(log(2)*gamma(1/2*chi(k) - 1/2)))*exp(2*k*pi*I*x) for k in srange(-5,0)+srange(1,6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "time delta_list = [0] + [delta(log(k,4)).n().real_part() for k in srange(1,500)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "list_plot([coeffs[k] - k*(alpha_num-1) - log(k)/(12*log(2)) - abs_const.n() - delta_list[k]*(1 - 1/sqrt(k)) for k in srange(1, 500)])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## Cutting old leaves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "var('b_r_d0 b_r_d1 b_r_d2 b_r_d3 b_r_d4 B_rv')\n",
    "SR_restr = SR.subring(accepting_variables=(r, alpha, d, b_r_d0, b_r_d1, b_r_d2, b_r_d3, b_r_d4))\n",
    "A_func.<Z> = AsymptoticRing('Z^QQ * log(Z)^QQ', SR_restr)\n",
    "z_asy = 1/4*(1-Z^-1)\n",
    "\n",
    "def B_r_asy(expr):\n",
    "    return sum(SR_restr('b_r_d{}'.format(j)) * (expr-1/4)^j/j.factorial() for j in srange(5)) + O((expr-1/4)^5)\n",
    "\n",
    "def G_r(z, v):\n",
    "    return 1/2 * (1 - sqrt(1 - 4*z*v*(B_rv*(1-v) + v)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "OL_expectation_expansion = fast_callable(G_r(z, v).diff(v, 1)(v=1), vars=[z, B_rv])(z_asy, B_r_asy(z_asy))\n",
    "OL_expectation_expansion = OL_expectation_expansion.map_coefficients(lambda ex: ex.factor())\n",
    "OL_expectation_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "OL_expectation_asy = OL_expectation_expansion._singularity_analysis_(n, zeta=1/4, precision=3) / catalan_shifted_asy\n",
    "OL_expectation_asy = OL_expectation_asy.map_coefficients(lambda ex: ex.factor())\n",
    "OL_expectation_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "G_r(z, v).diff(v, 2)(v=1).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "OL_fmoment2_expansion = fast_callable(G_r(z, v).diff(v, 2)(v=1), vars=[z, B_rv])(z_asy, B_r_asy(z_asy))\n",
    "OL_fmoment2_expansion = OL_fmoment2_expansion.map_coefficients(lambda ex: ex.factor())\n",
    "OL_fmoment2_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "OL_fmoment2_asy = OL_fmoment2_expansion._singularity_analysis_(n, zeta=1/4, precision=3) / catalan_shifted_asy\n",
    "OL_fmoment2_asy = OL_fmoment2_asy.map_coefficients(lambda ex: ex.factor())\n",
    "OL_fmoment2_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "OL_variance_asy = OL_fmoment2_asy + OL_expectation_asy - OL_expectation_asy^2\n",
    "OL_variance_asy = OL_variance_asy.map_coefficients(lambda ex: ex.factor())\n",
    "OL_variance_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.5",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

